WaveQ: Gradient-Based Deep Quantization of Neural Networks through Sinusoidal Adaptive Regularization

As deep neural networks make their ways into different domains, their compute efficiency is becoming a first-order constraint. Deep quantization, which reduces the bitwidth of the operations (below 8 bits), offers a unique opportunity as it can reduce both the storage and compute requirements of the network super-linearly. However, if not employed with diligence, this can lead to significant accuracy loss. Due to the strong inter-dependence between layers and exhibiting different characteristics across the same network, choosing an optimal bitwidth per layer granularity is not a straight forward. As such, deep quantization opens a large hyper-parameter space, the exploration of which is a major challenge. We propose a novel sinusoidal regularization, called SINAREQ, for deep quantized training. Leveraging the sinusoidal properties, we seek to learn multiple quantization parameterization in conjunction during gradient-based training process. Specifically, we learn (i) a per-layer quantization bitwidth along with (ii) a scale factor through learning the period of the sinusoidal function. At the same time, we exploit the periodicity, differentiability, and the local convexity profile in sinusoidal functions to automatically propel (iii) network weights towards values quantized at levels that are jointly determined. We show how SINAREQ balance compute efficiency and accuracy, and provide a heterogeneous bitwidth assignment for quantization of a large variety of deep networks (AlexNet, CIFAR-10, MobileNet, ResNet-18, ResNet-20, SVHN, and VGG-11) that virtually preserves the accuracy. Furthermore, we carry out experimentation using fixed homogenous bitwidths with 3- to 5-bit assignment and show the versatility of SINAREQ in enhancing quantized training algorithms (DoReFa and WRPN) with about 4.8% accuracy improvements on average, and then outperforming multiple state-of-the-art techniques.

==> listings/sinareq_loop_code.py <==
# start 
def train(train_loader, model, criterion, optimizer, epoch,
          compression_scheduler, loggers, args):
   """Training loop for one epoch."""
    losses = OrderedDict([(OVERALL_LOSS_KEY, tnt.AverageValueMeter()),
                          (OBJECTIVE_LOSS_KEY, tnt.AverageValueMeter())])

    classerr = tnt.ClassErrorMeter(accuracy=True, topk=(1, 5))
    batch_time = tnt.AverageValueMeter()
    data_time = tnt.AverageValueMeter()

    # For Early Exit, we define statistics for each exit
    # So exiterrors is analogous to classerr for the non-Early Exit case
    if args.earlyexit_lossweights:
        args.exiterrors = []
        for exitnum in range(args.num_exits):
            args.exiterrors.append(tnt.ClassErrorMeter(accuracy=True, topk=(1, 5)))

    total_samples = len(train_loader.sampler)
    batch_size = train_loader.batch_size
    steps_per_epoch = math.ceil(total_samples / batch_size)
    msglogger.info('Training epoch: %d samples (%d per mini-batch)', total_samples, 
	batch_size)
    epoch_frac = args.partial_epoch
    steps_per_frac_epoch = math.ceil((total_samples*epoch_frac) / batch_size)

    # Switch to train mode
    model.train()
    end = time.time()

    for train_step, (inputs, target) in enumerate(train_loader):
        # Measure data loading time
        data_time.add(time.time() - end)
        inputs, target = inputs.to('cuda'), target.to('cuda')

        if train_step == steps_per_frac_epoch:
            break
        # Execute the forward phase, compute the output and measure loss
        if compression_scheduler:
            compression_scheduler.on_minibatch_begin(epoch, train_step, steps_per_epoch,
 			optimizer)

        if args.kd_policy is None:
            output = model(inputs)
        else:
            output = args.kd_policy.forward(inputs)
        if not args.earlyexit_lossweights:

            sinareq_loss = 0
            bitwidth_loss = 0
            layers = list()

            last_epoch = 999
            if (train_step == last_epoch):

            for each in  ['state_dict'].keys():
               if "weight" in each: layers.append(each)

            for layer_name in layers:
               step = 1/(2**(model.module[layer_name].bitwidth)-1) 
               kernel = model.module[layer_name].weight
               """ 1) Weight quantization regularization """
               sinareq_loss += torch.mean(torch.pow(torch.sin(pi*(kernel+shift)/step),power)/2**(model.module[layer_name].bitwidth)) 
               """ 2) Bitwidth regularization (learning the bitwidth (the sinusoidal period)) """
               bitwidth_loss += model.module[layer_name].bitwidth

            loss = criterion(output, target) + (lambda_w * sinareq_loss) + (lambda_b * bitwidth_loss)

            # Measure accuracy and record loss
            classerr.add(output.data, target)
        else:
            # Measure accuracy and record loss
            loss = earlyexit_loss(output, target, criterion, args)
        losses[OBJECTIVE_LOSS_KEY].add(loss.item())

        if compression_scheduler:
            # Before running the backward phase, we allow the scheduler to modify the loss
            # (e.g. add regularization loss)
            agg_loss = compression_scheduler.before_backward_pass(epoch, train_step, steps_per_epoch, loss,
                                                                  optimizer=optimizer, return_loss_components=True)
            loss = agg_loss.overall_loss
            losses[OVERALL_LOSS_KEY].add(loss.item())
            for lc in agg_loss.loss_components:
                if lc.name not in losses:
                    losses[lc.name] = tnt.AverageValueMeter()
                losses[lc.name].add(lc.value.item())

        # Compute the gradient and do SGD step
        optimizer.zero_grad()
        loss.backward(retain_graph=True)
        optimizer.step()
        if compression_scheduler:
            compression_scheduler.on_minibatch_end(epoch, train_step, steps_per_epoch, optimizer)

        # measure elapsed time
        batch_time.add(time.time() - end)
        steps_completed = (train_step+1)

        if steps_completed % args.print_freq == 0:
            # Log some statistics
            errs = OrderedDict()
            if not args.earlyexit_lossweights:
                errs['Top1'] = classerr.value(1)
                errs['Top5'] = classerr.value(5)
            else:
                # for Early Exit case, the Top1 and Top5 stats are computed for each exit.
                for exitnum in range(args.num_exits):
                    errs['Top1_exit' + str(exitnum)] = args.exiterrors[exitnum].value(1)
                    errs['Top5_exit' + str(exitnum)] = args.exiterrors[exitnum].value(5)

            stats_dict = OrderedDict()
            for loss_name, meter in losses.items():
                stats_dict[loss_name] = meter.mean
            stats_dict.update(errs)
            stats_dict['LR'] = optimizer.param_groups[0]['lr']
            stats_dict['Time'] = batch_time.mean
            stats = ('Peformance/Training/', stats_dict)

            params = model.named_parameters() if args.log_params_histograms else None
            distiller.log_training_progress(stats,
                                            params,
                                            epoch, steps_completed,
                                            steps_per_epoch, args.print_freq,
                                            loggers)
        end = time.time()

